On weakly informative prior distributions for the heterogeneity parameter in Bayesian random-effects meta-analysis

The normal-normal hierarchical model (NNHM) constitutes a simple and widely used framework for meta-analysis. In the common case of only few studies contributing to the meta-analysis, standard approaches to inference tend to perform poorly, and Bayesian meta-analysis has been suggested as a potential solution. The Bayesian approach, however, requires the sensible specification of prior distributions. While non-informative priors are commonly used for the overall mean effect, the use of weakly informative priors has been suggested for the heterogeneity parameter, in particular in the setting of (very) few studies. To date, however, a consensus on how to generally specify a weakly informative heterogeneity prior is lacking. Here we investigate the problem more closely and provide some guidance on prior specification.

==> example-R-code.R <==
################################################################################
# R code to reproduce examples shown in
#
#    C. Roever et al.
#    On weakly informative prior distributions
#    for the heterogeneity parameter
#    in Bayesian random-effects meta-analysis
#    (submitted for publication), 2020.
#
################################################################################


# load "bayesmeta" library:
require("bayesmeta")



################################################################################
# SECTION 3.4.3, implications of a fixed heterogeneity value:

# specify tau value (e.g., tau=0.5):
tau <- 0.5

# 95% predictive interval:
qnorm(c(0.025, 0.975), sd=tau)

# 95% predictive interval (exponentiated):
exp(qnorm(c(0.025, 0.975), sd=tau))

# median difference for random pair;
# determine coefficient:
qhalfnormal(0.5, scale=sqrt(2)) # ~0.953

# median difference:
0.953*tau
# median difference (exponentiated):
exp(0.953*tau)



################################################################################
# SECTION 3.4.4, implications of a heterogeneity distribution:

# E.g., a half-normal(0.5) distribution; specify HN scale:
hnscale <- 0.5
# compute median, mean, 95% quantile (of heterogeneity tau):
qhalfnormal(0.5, scale=hnscale)
ehalfnormal(scale=hnscale)
qhalfnormal(0.95, scale=hnscale)

# derive prior predictive distribution (for theta_i):
hnmix <- normalmixture(cdf=function(t){phalfnormal(t, scale=hnscale)})
# 95% predictive interval:
hnmix$quantile(p=c(0.025, 0.975))
# 95% predictive interval (exponentiated):
exp(hnmix$quantile(p=c(0.025, 0.975)))


# E.g., a half-Cauchy(0.5) distribution; specify HC scale:
hcscale <- 0.5
# compute median, mean, 95% quantile (of heterogeneity tau):
qhalfcauchy(0.5, scale=hcscale)
ehalfcauchy(scale=hcscale)
qhalfcauchy(0.95, scale=hcscale)

# derive prior predictive distribution (for theta_i):
hcmix <- normalmixture(cdf=function(t){phalfcauchy(t, scale=hcscale)})
# 95% predictive interval:
hcmix$quantile(p=c(0.025, 0.975))
# 95% predictive interval (exponentiated):
exp(hcmix$quantile(p=c(0.025, 0.975)))


# (for other distributions shown in Fig.1 and Tab.4,
#  see also the help for the "dhalft()", "dhalflogistic()",
#  "dexp()" and "dlomax()" functions)



################################################################################
# EXAMPLE 5.1, mean differences:
#   Grande & al. (2014)
#   Analysis 1.5,  Comparison 1,  Outcome 5
#   Exercise versus control intervention for ARIs (total),
#   Number of symptom days per episode.

# specify data:
dat51 <- cbind.data.frame("study"=c("Nieman (1990)", "Barrett (2012)",
                                    "Sloan (2013)", "Ciloglu (2005)"),
                          "year" =c(1990, 2012, 2013, 2005),
                          "mean1"=c(3.6, 9.3, 5.3, 5.15),
                          "sd1"  =c(2.9698, 5.13, 1.5, 1.5575),
                          "n1"   =c(18, 47, 16, 60),
                          "mean2"=c(7, 11.4, 6.3, 6.1),
                          "sd2"  =c(5.9397, 5.75, 2.2, 1),
                          "n2"   =c(18, 51, 16, 30), stringsAsFactors=FALSE)

# compute effect measures:
outcome51 <- escalc(measure="MD",
                    m1i=mean1, sd1i=sd1, n1i=n1,
                    m2i=mean2, sd2i=sd2, n2i=n2,
                    slab=study, data=dat51)[c(1,4,2,3),]

# perform meta-analysis:
bma51 <- bayesmeta(outcome51, tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
print(bma51)
forestplot(bma51)
plot(bma51, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.2, standardized mean differences:
#   Aalbers et al. (2017)
#   Analysis 1.1, Comparison 1,  Outcome 1, p.78
#   Music therapy plus TAU versus TAU alone (primary comparison),
#   Severity of depression symptoms, clinician-rated (primary outcome; high=poor),
#   Short-term

# specify data:
dat52 <- cbind.data.frame("study"=c("Albornoz (2011)", "Chen (1992)",
                                    "Erkkilä (2011)","Radulovic (1996)"),
                          "year" =c(2011, 1992, 2011, 1996),
                          "scale"=c("HAM-D","HAM-D","MADRS","HAM-D"),
                          "mean1"=c(-8.17, -98.23, -10.7, -16.5),
                          "sd1"  =c(5.89, 15.19, 8.4, 10),
                          "n1"   =c(12, 34, 30, 30),
                          "mean2"=c(-3.83, -67.06, -6.05, -10.6),
                          "sd2"  =c(5.31, 15.19, 8.06, 10),
                          "n2"   =c(12, 34, 37, 30), stringsAsFactors=FALSE)

# compute effect measures (SMDs):
outcome52 <- escalc(measure="SMD",
                    m1i=mean1, sd1i=sd1, n1i=n1,
                    m2i=mean2, sd2i=sd2, n2i=n2,
                    slab=study,
                    data=dat52)[c(2,4,1,3),]

# perform meta-analysis:
bma52 <- bayesmeta(outcome52, tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
print(bma52)
forestplot(bma52)
plot(bma52, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.3.1, logarithmic odds ratios (log-ORs):
#   Crins et al. (2014)
#   log-OR for acute rejection (AR), 2 randomized studies

# load data:
data("CrinsEtAl2014", package="bayesmeta")

# compute effect sizes (log-ORs):
outcome531 <- escalc(measure="OR",
                     ai=exp.AR.events,  n1i=exp.total,
                     ci=cont.AR.events, n2i=cont.total,
                     slab=publication, data=CrinsEtAl2014,
                     subset=(CrinsEtAl2014$randomized=="yes"))

# perform meta-analysis:
bma531 <- bayesmeta(outcome531, tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
print(bma531)
forestplot(bma531)
plot(bma531, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.3.2, logarithmic incidence rate ratios (log-IRRs):
#    Anker et al. (2018)
#    Fig.2: Rate ratios.
#    4 Studies, Ferinject vs. placebo
#    main outcome of recurrent CV hospitalisations and CV mortality


# compute effect measures (log-IRRs):
outcome532 <- escalc(measure="IRR",
                     yi = log(c(0.87, 0.44, 1.09, 0.68)),
                     sei= (log(c(10.42, 0.90, 5.54, 1.21))
                           -log(c(0.07, 0.22, 0.21, 0.38))) / (2*qnorm(0.975)),
                     ni = c(45, 459, 34, 301),
                     slab=c("FER-CARS-01 (2018)","FAIR-HF (2009)",
                            "EFFICACY-HF (2015)","CONFIRM-HF (2015)"))[c(2,4,3,1),]

# perform meta-analysis:
bma532 <- bayesmeta(outcome532, tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
print(bma532)
forestplot(bma532)
plot(bma532, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.3.3, logarithmic odds (log-odds / logits):
#   Neuenschwander et al. (2010)
#   Application 2, p.14/15, Figure 3

# specify data:
dat533 <- cbind.data.frame("study"     = c("Feagan (2005)",
                                           "Rutgeerts (2005a)",
                                           "Rutgeerts (2005b)",
                                           "Van Assche (2006)"),
                           "remission" = c(9, 18, 7, 6),
                           "total"     = c(63, 121, 123, 56))

# compute logits:
outcome533 <- escalc(xi=remission, ni=total, slab=study,
                     measure="PLO", data=dat533)

# perform meta-analysis:
bma533 <- bayesmeta(outcome533, tau.prior=function(t){dhalfnormal(t, scale=1.0)})

# show results:
print(bma533)
forestplot(bma533)
plot(bma533, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.4, regression coefficients:
#   Bergau et al. (2017)
#   Figure 6, page 15:
#   HR all-cause mortality, per 5% LVEF decrease

# specify data:
dat54 <- cbind.data.frame("study"    = c("Demirel (2014)", "Hage (2013)",
                                         "Konstantino (2016)",
                                         "Rodriguez-Manero (2016)",
                                         "Maciag (2012)"),
                          "HR"       = c(1.29, 1.23, 1.16, 1.23, 1.16),
                          "HR.lower" = c(1.02, 1.08, 1.02, 1.10, 0.90),
                          "HR.upper" = c(1.64, 1.40, 1.32, 1.36, 1.51),
                          "logHR"    = NA_real_,
                          "logHR.se" = NA_real_,
                          "n"        = c(99, 696, 1125, 1174, 121),
                          "lvef.mean"= c(31.9,28.0,31.6,26.2,28),
                          "lvef.sd"  = c(9.3,15.0,11.1,7.6,4))
dat54$logHR    <- log(dat54$HR)
dat54$logHR.se <- (log(dat54$HR.upper)-log(dat54$HR.lower)) / (2*qnorm(0.975))

# compute effect measures:
outcome54 <- escalc(measure="GEN",
                    yi=logHR, sei=logHR.se,
                    slab=study, ni=n,
                    data=dat54[c(5,2,1,3,4),])

# perform meta-analysis:
bma54 <- bayesmeta(outcome54, tau.prior=function(t){dhalfnormal(t, scale=0.125)})

# show results:
print(bma54)
forestplot(bma54)
plot(bma54, which=4, prior=TRUE)



################################################################################
# EXAMPLE 5.5, Fisher-z-transformed correlations:
#    Molloy et al. (2014)
#    Results from 16 studies on the correlation between
#    conscientiousness and medication adherence.
#    (here only considering 3 studies of highest methodological quality)

# load data:
data("dat.molloy2014", package="metafor")
dat55 <- dat.molloy2014[dat.molloy2014$quality >= 3,]

# compute effect measures (Fisher-z / atanh transform):
outcome55 <- escalc(measure="ZCOR", ri=ri, ni=ni,
                    slab=c("Ediger (2007)", "Jerant (2011)", "Stilley (2004)"),
                    data=dat55)[c(3,1,2),]

# perform meta-analysis:
bma55 <- bayesmeta(outcome55, tau.prior=function(t){dhalfnormal(t, scale=0.2)})

# show results:
print(bma55)
forestplot(bma55)
plot(bma55, which=4, prior=TRUE)

